Interior point methods can exploit structure of convex piecewise linear functions with application in radiation therapy

Auxiliary variables are often used to model a convex piecewise linear function in the framework of linear optimization. This work shows that such variables yield a block diagonal plus low rank structure in the reduced KKT system of the dual problem. We show how the structure can be detected efficiently, and derive the linear algebra formulas for an interior point method which exploit such structure. The structure is detected in 36% of the cases in Netlib. Numerical results on the inverse planning problem in radiation therapy show an order of magnitude speed-up compared to the state-of-the-art interior point solver CPLEX, and considerable improvements in dose distribution compared to current algorithms.

==> pylinipm.py <==
# =============================================================================
# Bram L Gorissen, Massachusetts General Hospital, 2019.
# =============================================================================

import numpy as np
import scipy.sparse as sps
import scipy.linalg as linalg
import datetime
import time

# =============================================================================
# solves min{ c^Tx : Ax = b, x >= 0 } by exploiting structure from auxiliary variables
# 
# References:
# Gorissen, B.L. (2022). Interior point methods can exploit structure of convex piecewise linear functions with application in radiation therapy. SIAM Journal on Optimization, forthcoming.
# Mehrotra, S. (1992). On the implementation of a primal-dual interior point method. SIAM Journal on Optimization, 2(4), 575-601.
# =============================================================================

def solve(A, b, c):
    b = np.asarray(b, dtype=float).copy().squeeze()
    c = np.asarray(c, dtype=float).copy().squeeze()
    if not(sps.issparse(A)) or A.getformat() != 'csr':
        # csr format offers rowwise access, allows for efficiently detecting structure
        raise TypeError("Expecting a sparse csr coefficient matrix")

    m = A.shape[0]
    n = A.shape[1]
    if b.size != m or c.size != n:
        raise ValueError('Input dimensions do not match.')
        
    iteration = 0
    time_start = time.time()
    
    reducible_structure = detect_reducible_structure(A)
    split_A_into_blocks(A, reducible_structure)
    
    print_log('Generating starting point')
    x, y, s = generate_starting_point(A, b, c, reducible_structure)
    
    mu = compute_centrality(x,s,n)
    error = compute_kkt_error(A, b, c, mu, x, y, s)
    
    while error['convergence_primal'] > 1e-8 or error['convergence_dual'] > 1e-8 or error['convergence_mu'] > 1e-10:
        cholesky_factor = generate_coefficient_matrix_cholesky_factor(A, x, s, reducible_structure)
        
        # determine predictor
        r1,r2,r3 = rhs_predictor(error, x, s)
        delta = determine_search_direction(cholesky_factor, A, r1, r2, r3, x, s, reducible_structure)
        alpha_p, alpha_d = determine_step_length(x, s, delta)
        
        # step 3 in CENPAR (Mehrotra 1992)
        g_a = (x + alpha_p * delta['x']).T.dot(s + alpha_d * delta['s'])
        sigma = float(g_a / x.T.dot(s))**3
        
        # determine corrector
        r3 = rhs_mehrotra_corrector(delta, sigma*mu, r3)
        delta = determine_search_direction(cholesky_factor, A, r1, r2, r3, x, s, reducible_structure)
        alpha_p, alpha_d = determine_step_length(x, s, delta)
        
        x = x + alpha_p * delta['x']
        y = y + alpha_d * delta['y']
        s = s + alpha_d * delta['s']
        
        mu = compute_centrality(x, s, n)
        error = compute_kkt_error(A, b, c, mu, x, y, s)
        
        print_status(iteration, alpha_p, alpha_d, mu, error)
        
        iteration += 1
    
    time_end = time.time()
    print('\nFinal objective value: {:e}'.format(float(c.T.dot(x))))
    print('Runtime: {:.1f} seconds'.format(time_end-time_start))
    return x, y, s
    
def scale_columns(A, scaling):
    # computes A*scaling where scaling is a diagonal matrix
    B = A.copy()
    B.data = B.data * scaling.diagonal()[A.indices]
    return B

def split_A_into_blocks(A, reducible_structure):
    A.block_row1  = []
    A.block_col1  = []
    A.block_row1r = []
    A.block_E     = []
    
    m1 = reducible_structure['m1'];
    n1 = reducible_structure['n1'];
    A11 = A[m1,:][:,n1]
    
    A.block_row1.append(A11)
    A.block_col1.append(A11)
    A.block_row1r.append(None)
    A.block_E.append(None)
    
    for block in reducible_structure['blocks']:
        mk = block['rows']
        nk = block['cols']
        Ak1 = A[mk,:][:,n1]
        A1k = A[m1,:][:,nk]
        Ek  = A[mk,:][:,nk]
        
        # nonzero columns of Ak1
        Ak1_col = list(set(Ak1.nonzero()[1]))
        assert(len(Ak1_col) == 1) # this version only supports rank 1 updates
        Ak1_col = Ak1_col[0]
        Ak1r = Ak1[:,Ak1_col]
        
        A.block_row1.append(A1k)
        A.block_row1r.append((Ak1_col,Ak1r))
        A.block_col1.append(Ak1)
        A.block_E.append(Ek)


def detect_reducible_structure(A):
    m_min = 10
    J_max = 5

    def empty_block():
        return {'rows': [], 'cols': [], 'row_length': 0, 'shared_cols': []}

    def finalize_current_block(columns_reduced, blocks, current_block):
        if len(current_block['rows']) > m_min and len(columns_reduced & (current_block['cols'] | current_block['shared_cols'])) == 0:
            columns_reduced |= current_block['cols'] | current_block['cols']
            current_block['rows'] = list(current_block['rows'])
            current_block['cols'] = list(current_block['cols'])
            blocks.append(current_block)
            return True
        return False
    
    [m,n] = A.shape
    blocks = []
    current_block = empty_block()
    columns = None
    columns_reduced = set()
    for i in range(m):
        if A[i,:].getnnz() == 0:
            continue
        
        prev_columns = columns
        columns = set(A[i,:].nonzero()[1])
        # only check rows with a limited number of nonzeros
        if len(columns) <= J_max and len(prev_columns) <= J_max and prev_columns is not None:
            if len(current_block['rows']) == 0:
                current_block['rows'] = set([i-1,i])
                current_block['cols'] = columns ^ prev_columns
                current_block['shared_cols'] = columns & prev_columns
            else:
                non_shared_cols = columns - current_block['shared_cols']
                if (columns & prev_columns) == current_block['shared_cols'] and \
                len(current_block['cols'] & non_shared_cols) == 0:
                    current_block['rows'].add(i)
                    current_block['cols'] |= non_shared_cols
                else:
                    added = finalize_current_block(columns_reduced, blocks, current_block)
                    current_block = empty_block()
                    if added: columns = None
        else:
            added = finalize_current_block(columns_reduced, blocks, current_block)
            current_block = empty_block()
            if added: columns = None
    
    finalize_current_block(columns_reduced, blocks, current_block)
    
    # create indexing vector
    m1 = [True]*m
    n1 = [True]*n
    for block in blocks:
        for row in block['rows']:
            m1[row] = False;
        for col in block['cols']:
            n1[col] = False;
    m1 = [i for i in range(m) if m1[i]]    
    n1 = [j for j in range(n) if n1[j]]
    return {'blocks':blocks, 'n1': n1, 'm1' : m1}

def print_log(message):
    print('{:s} {:s}'.format(datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S"), message))

def print_status(iteration, alpha_p, alpha_d, mu, error):
    if iteration % 10 == 0:
        print('                    iter  alpha_p  alpha_d  mu            pinf          dinf')
    print('{:s} {:4d}  {:.4f}   {:.4f}   {:e}  {:e}  {:e}'.format(
        datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S"),
        iteration, alpha_p, alpha_d, mu,
        error['convergence_primal'], error['convergence_dual']))
    
def compute_centrality(x, s, n):
    return max(1e-15, float(x.T.dot(s))/n)

def compute_kkt_error(A, b, c, mu, x, y, s):
    # step 0 in AIPM (Mehrotra 1992)
    error = {}
    error['primal'] = b - plain(A.dot(x))
    error['dual'] = c - plain(A.T.dot(y)) - s;
    error['complementarity'] = np.multiply(x,s)
    
    # the following statistics are used for convergence testing and for the iteration log
    primal_scaling = 1+linalg.norm(b)
    dual_scaling = 1+linalg.norm(c)
    mu_scaling = 1+float(abs(c.T.dot(x)))
    error['convergence_primal'] = linalg.norm(error['primal']) / primal_scaling
    error['convergence_dual'] = linalg.norm(error['dual']) / dual_scaling
    error['convergence_mu'] = mu / mu_scaling
    return error

def generate_coefficient_matrix_cholesky_factor(A, x, s, reducible_structure):
    # generates the coefficient matrix used for determine_search_direction()
    Dinv = plain(x / s)

    m1 = reducible_structure['m1'];
    n1 = reducible_structure['n1'];
    A11 = A[m1,:][:,n1]
    W1 = sps.diags(Dinv[n1], 0, format="csc")

    # first term in (9) for k=1
    N = A11.dot(scale_columns(A11, W1).T)
    if sps.issparse(N):
        N = N.todense()

    for p,block in enumerate(reducible_structure['blocks'], start=1):
        # define variables to reduce block k
        nk = block['cols']
        Ak1 = A.block_col1[p]
        A1k = A.block_row1[p]
        Ak1_col, Ak1r = A.block_row1r[p]
        Ek = A.block_E[p]
        Wk = sps.diags(Dinv[nk], 0, format="csc")
        
        # determine (EWE^T)^{-1} in (10)
        EWE= Ek.dot(Wk.dot(Ek.T))
        EWEinv = sps.diags(1/EWE.diagonal(), 0, format="csc")
        
        # first term in (10) for k >= 2
        N += A1k.dot(scale_columns(A1k, Wk).T)
        
        # the four terms in (12)
        # part 1: A11 W1 A1k^T (EWE) A1k W1 A11^T
        scaling = Ak1r.T.dot(EWEinv.dot(Ak1r))[0,0] * W1[Ak1_col,Ak1_col]**2
        N -= scaling * A11[:,Ak1_col].dot(A11[:,Ak1_col].T)
        # part 2: A11 W1 A1k^T (EWE) E W A1k^T
        if A11[:,Ak1_col].nnz > 0:
            col_propagated = W1[Ak1_col,Ak1_col] * A1k.dot(Wk.dot(Ek.T.dot(EWEinv.dot(Ak1r)))).T
            N -= A11[:,Ak1_col].dot(col_propagated)
            N -= A11[:,Ak1_col].dot(col_propagated).T
            # alternative:
            #Bk1 = A11.dot(scale_columns(Ak1,W1).T) # first term of B_k
            #Bk2 = A1k.dot(scale_columns(Ek,Wk).T)  # second term of B_k
            #N -= Bk1.dot(scale_columns(Bk2, EWEinv).T)
            #N -= Bk2.dot(scale_columns(Bk1, EWEinv).T)
        # part 3: A1k W E^T (EWE) E W A1k^T
        Bk2 = A1k.dot(scale_columns(Ek,Wk).T)  # second term of B_k
        N -= Bk2.dot(scale_columns(Bk2, EWEinv).T)
        
        # determine V in (10)
        V = np.sqrt(W1[Ak1_col,Ak1_col]) * Ak1r
        # I + V^T (EWE)^{-1} V in (10)
        IpVEWEV = 1 + (V.T.dot(EWEinv.dot(V)))[0,0]
        # B(EWE)^{-1} V
        tmp = A11.dot(W1.dot(Ak1.T.dot(EWEinv.dot(V)))) + A1k.dot(Wk.dot(Ek.T.dot(EWEinv.dot(V))))
        # third term in (10)
        N += tmp.dot(tmp.T) / IpVEWEV

    L = linalg.cho_factor(N)
    return {'cho_factor': L, 'Dinv': Dinv}
     
def solve_diagonal_plus_rank_one(D,v,b):
    Dinv = sps.diags(1/D.diagonal(), 0, format="csc")
    # Sherman-Morrison:
    # (D+vv')^{-1} = Dinv - 1/(1+v'Dinv*v) * (v'Dinv*b) * Dinv * v

    denominator = 1 + (v.T.dot(Dinv.dot(v)))
    factor = v.T.dot(Dinv.dot(b))
    return Dinv.dot(b) - 1/denominator * factor * Dinv.dot(v)
    
def cholesky_solve(A, system, b, reducible_structure):
    m1 = reducible_structure['m1'];
    n1 = reducible_structure['n1'];
    A11 = A[m1,:][:,n1]
    Dinv = system['Dinv']
    W1 = sps.diags(Dinv[n1], 0, format="csc")
    
    # first term in (10)
    b_reduced = b[m1];
    
    EWE_V_cache = [None]
    for p,block in enumerate(reducible_structure['blocks'], start=1):
        # define variables
        mk = block['rows']
        nk = block['cols']
        Ak1 = A.block_col1[p]
        A1k = A.block_row1[p]
        Ek = A.block_E[p]
        Wk = sps.diags(Dinv[nk], 0, format="csc")
        
        Ak1_col, Ak1r = A.block_row1r[p]
        
        # determine the diagonal matrix EWE^T in (10)
        EWE= Ek.dot(Wk.dot(Ek.T))
        
        # determine V such that VV^T = Ak1 W1 Ak1^T in (10)
        V = np.sqrt(W1[Ak1_col,Ak1_col]) * Ak1r
        V = np.array(V.todense()).squeeze()
      
        # last two factors in (10)
        factor = solve_diagonal_plus_rank_one(EWE, V, b[mk])
        
        # cache values for recovering delta y_k
        EWE_V_cache.append((EWE, V))
        
        # term k in (10)
        b_reduced -= A11.dot(W1.dot(Ak1.T.dot(factor))) + A1k.dot(Wk.dot(Ek.T.dot(factor)))
        

    delta_y_reduced = linalg.cho_solve(system['cho_factor'], b_reduced)
    delta_y = np.zeros(A.shape[0])
    delta_y[m1] = delta_y_reduced
    for p,block in enumerate(reducible_structure['blocks'], start=1):
        # define variables
        mk = block['rows']
        nk = block['cols']
        Ak1 = A.block_col1[p]
        A1k = A.block_row1[p]
        Ek = A.block_E[p]
        Wk = sps.diags(Dinv[nk], 0, format="csc")
        # formula (8)
        factor = b[mk] - Ak1.dot(W1.dot(A11.T.dot(delta_y_reduced))) - Ek.dot(Wk.dot(A1k.T.dot(delta_y_reduced)))
        delta_y[mk] = solve_diagonal_plus_rank_one(EWE_V_cache[p][0], EWE_V_cache[p][1], factor)
    return delta_y
    
def rhs_predictor(error, x, s):
    # step 1 in AIPM (Mehrotra 1992)
    return error['primal'], error['dual'], - error['complementarity']
    
def rhs_mehrotra_corrector(delta, mu, r3):
    # step 3 in AIPM (Mehrotra 1992)
    return r3 + mu - np.multiply(delta['x'], delta['s'])

def determine_search_direction(cholesky_factor, A, r1, r2, r3, x, s, reducible_structure):
    # steps 0 and 3 in AIPM (Mehrotra 1992)
    # after deliminating delta_x and delta_s, this is the right-hand side
    # see further down this function for the substitutions that were made
    rhs = r1 + plain(A.dot(np.multiply(x/s, r2) - r3 / s))
    
    delta = {}
    delta['y'] = cholesky_solve(A, cholesky_factor, rhs, reducible_structure)
    delta['s'] = r2 - plain(A.T.dot(delta['y']))
    delta['x'] =  r3 / s - np.multiply(x/s, delta['s'])
    return delta

def determine_step_length_aux(x, delta_x):
    idx = delta_x < 0
    alpha_max = np.min(( -x[idx] / delta_x[idx] )) if any(idx) else 1.0
    return 0.99 * min(1.0, alpha_max)
    
def determine_step_length(x, s, delta):
    alpha_p = determine_step_length_aux(x, delta['x'])
    alpha_d = determine_step_length_aux(s, delta['s'])
    return alpha_p, alpha_d
    
def generate_starting_point(A, b, c, reducible_structure):
    # implements Section 7 of Mehrotra (1992)
    n = A.shape[1]
    x = np.ones(n)
    s = 1
    cholesky_factor = generate_coefficient_matrix_cholesky_factor(A,x,s,reducible_structure)
    y = cholesky_solve(A, cholesky_factor, plain(A.dot(c)), reducible_structure)
    s = c - plain(A.T.dot(y))
    x = plain( A.T.dot( cholesky_solve(A, cholesky_factor, b, reducible_structure) ) )
    
    delta_x = max(-1.5*np.min(x), 0)
    delta_s = max(-1.5*np.min(s), 0)
    numerator = x.T.dot(s) + delta_s*sum(x) + delta_x*sum(s) + delta_x*delta_s*n
    delta_x_bar = delta_x + 0.5*numerator / (sum(s) + n*delta_s)
    delta_s_bar = delta_s + 0.5*numerator / (sum(x) + n*delta_x)
    
    x = x + delta_x_bar
    s = s + delta_s_bar
    return x, y, s

def plain(x):
    return np.squeeze(np.array(x))


if __name__ == "__main__":
    if A.getformat() != 'csr':
            A = sps.csr_matrix(A)
    x,y,s = solve(A,b,c)

==> run_trots.py <==
# =============================================================================
# Bram L Gorissen, Massachusetts General Hospital, 2019.
# =============================================================================

import numpy as np
import scipy.io as sio
import scipy.sparse as sps
import h5py
import pylinipm

def get_h5py_struct_array_value(f, structname, fieldname, idx):
    ref = f[structname][fieldname][idx,0]
    val = f[ref][()]
    return val

# =============================================================================
# This TROTS-reader can read the 20 proton cases only
# other cases use nonlinear objectives that are not supported by this reader
#
# The output are a matrix A and vectors b and c such that the problem
# becomes min{c'x : Ax <= b, x >= 0}
# =============================================================================

filename = 'Protons_04.mat'
f = h5py.File(filename)

A = {'data':[], 'row_ind':[], 'col_ind':[]}
b = []
c = None

# =============================================================================
# The objectives/constraints are read one-by-one and add elements to A/b/c.
# =============================================================================
row_offset = 0
num_aux_variables = 0
for i in range(len(f['problem']['dataID'])):
    data_id = int(get_h5py_struct_array_value(f, 'problem', 'dataID', i))
    is_constraint = bool(get_h5py_struct_array_value(f, 'problem', 'IsConstraint', i))
    minimize = bool(get_h5py_struct_array_value(f, 'problem', 'Minimise', i))
    weight = float(get_h5py_struct_array_value(f, 'problem', 'Weight', i))
    bound = float(get_h5py_struct_array_value(f, 'problem', 'Objective', i))
    
    factor = 1 if minimize else -1
    
    # create the (i,j,value) pairs of the nonzeros in the constraint matrix
    ref = f['data']['matrix']['A'][data_id-1,0]
    if f[ref].attrs.get('MATLAB_class') == b'double':
        # dose matrix is in sparse format, so we can simply copy the
        # nonzero elements and their indices
        A['data'].append(factor*f[ref]['data'][()])
        A['row_ind'].append(row_offset + f[ref]['ir'][()])
        jc = f[ref]['jc'][()]
        # decompress compressed column indices
        col_ind = np.zeros(jc[-1], dtype=np.uint64)
        for j in range(len(jc)-1):
            for k in range(jc[j],jc[j+1]):
                col_ind[k] = j
        A['col_ind'].append(col_ind)
        
        num_voxels = int(f[ref].attrs.get('MATLAB_sparse'))
        num_pencil_beams = jc.size-1
        del jc, j, k
        
    else:
        # dose matrix is in dense format and is transposed
        DT = f[ref][()]
        (num_pencil_beams,num_voxels) = DT.shape
        (col_ind,row_ind) = np.nonzero(DT)
        A['data'].append(factor*DT[col_ind, row_ind])
        A['row_ind'].append(row_offset + row_ind)
        A['col_ind'].append(col_ind)
        del DT, col_ind, row_ind
    
    # add an extra column to the constraint matrix for the objective variable
    if not(is_constraint):
        A['data'].append(-factor*np.ones(num_voxels))
        A['row_ind'].append(row_offset + np.arange(num_voxels))
        A['col_ind'].append( (num_pencil_beams+num_aux_variables)*np.ones(num_voxels) )
        num_aux_variables += 1
    
    # create the right hand side
    if is_constraint:
        b.append(factor*bound*np.ones(num_voxels))
    else:
        b.append(np.zeros(num_voxels))
        
    # append the coefficient for the auxiliary variable to the objective vector
    if c is None:
        c = np.zeros(num_pencil_beams)
    if not(is_constraint):
        c = np.append(c, factor*weight)
        
    # This OPTIONAL section changes each mean/min/max-dose constraint
    # into a mean under/-overdose constraint
    if is_constraint:
        A['data'].append(-np.ones(num_voxels))
        A['row_ind'].append(row_offset + np.arange(num_voxels))
        A['col_ind'].append(num_pencil_beams + num_aux_variables + np.arange(num_voxels))
        
        # add the row sum y_i / n <= 0.1, with y_i the auxiliary variables
        A['data'].append(np.ones(num_voxels) / num_voxels)
        A['row_ind'].append( (row_offset + num_voxels) * np.ones(num_voxels) )
        A['col_ind'].append(num_pencil_beams + num_aux_variables + np.arange(num_voxels))
        b.append([0.1])
        c = np.append(c, np.zeros(num_voxels))
        num_aux_variables += num_voxels
        row_offset += 1
        
       
    row_offset += num_voxels

del f, i, data_id, is_constraint, minimize, weight, bound, factor, num_voxels
     
# set up the primal problem min{c'x : Ax <= b, x >= 0}
num_variables = num_pencil_beams + num_aux_variables
A['data']     = np.concatenate(A['data'])
A['row_ind']  = np.concatenate(A['row_ind'])
A['col_ind']  = np.concatenate(A['col_ind'])
A = sps.csr_matrix((A['data'], (A['row_ind'], A['col_ind'])), shape=(row_offset, num_variables))
b = np.concatenate(b)

# formulate the dual problem -min{b'y : A'y >= -c, y >= 0}
A_dual = A.T
b_dual = -c
c_dual = b

# add slacks to the dual: -min{b'y : A'y - z = -c, y,z >= 0}
A_dual = sps.csr_matrix(sps.hstack([A_dual, -sps.eye(num_variables)]))
c_dual = np.concatenate([c_dual, np.zeros(num_variables)])

A = A_dual
b = b_dual
c = c_dual

x,y,s = pylinipm.solve(A,b,c)



